Transverse momentum distributions in low-mass Drell-Yan lepton pair production at NNLO QCD

The production of lepton pairs at low invariant mass and finite transverse momentum resolves QCD dynamics at the boundary between the perturbative and non-perturbative domains. We investigate the impact of NNLO QCD corrections on these observables at energies corresponding to the BNL RHIC collider and to fixed-target experiments. Satisfactory perturbative convergence is observed in both cases. Only the collider data are found to be well-described by perturbative QCD, thus indicating the importance of non-perturbative effects in lepton-pair transverse momentum distributions at fixed target energies.

==> anc/Nusea_nnlojet_res/README.txt <==
Datafile names: binXY.dat where
	X refers to the Q-bin
	Y refers to the xF-bin (order in crescendo in both cases)

Datafiles used in the figures:

Figure 4: bin11.dat, bin12.dat, bin13.dat, bin14.dat
Figure 5: bin21.dat, bin22.dat, bin23.dat, bin24.dat
Figure 6: bin31.dat, bin32.dat, bin33.dat, bin34.dat
Figure 7: bin41.dat, bin42.dat, bin43.dat, bin44.dat
Figure 8: bin51.dat, bin52.dat, bin53.dat, bin54.dat
Figure 9: bin62.dat, bin63.dat, bin64.dat

PDF set: MMHT14

Central scale: Et (Transverse energy of the lepton pair)


==> anc/Nusea_nnlojet_res/bin11.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#4.2 GeV < Q < 5.2 GeV, -0.05 < $x_F$ < 0.15
0.25 0.5 27.356017620698644 40.02958561672352 20.27355220030239 49.77602675211386 64.68665005682844 40.22066400022762 60.20380921335052 70.12291410383216 53.07600455159381 1.2094940705727144 1.4087688126062456 1.0662965289679296
0.5 0.75 6.6169239927874495 9.847410417002337 4.834296856610571 13.07582633318124 17.91008787271926 10.234321206478974 17.725518458685386 22.40625392122949 14.726225883438886 1.35559451517837 1.7135631317136217 1.126217610130657
0.75 1.0 2.4762356916430606 3.7428917515727167 1.7856819031248135 4.987189869164863 6.966346152596545 3.8475934457095105 6.894096424971428 8.960006255156925 5.623726600521181 1.3823609298688861 1.7966041979984484 1.1276343488127334
1.0 1.25 1.1381639534837809 1.746036607007696 0.8106879875428277 2.2953581531812826 3.2376847502190382 1.7550509066639421 3.172894185460282 4.1045165885525146 2.5968471233809174 1.3823089791293646 1.7881813271117644 1.1313472452139035
1.25 1.5 0.5904849012137344 0.9188161701045615 0.41567340428874633 1.1838879579900126 1.6788491865017088 0.8993590658869742 1.6585019455873664 2.2047481047806294 1.3340893619098397 1.4008943451060576 1.8622945608162262 1.1268712996919379
1.5 1.75 0.3314744092190773 0.5229139434799858 0.2307285530202284 0.659425895231576 0.9381209146880409 0.4982539338510785 0.8913750101331511 1.1663675429622142 0.726407851017982 1.3517440194248356 1.768762117770051 1.101576168407647
1.75 2.0 0.19649801479066772 0.3140857919706932 0.13530966011608114 0.38796592645012346 0.5529222884463709 0.29179059113370415 0.5338309810334109 0.6973518834686654 0.42939795041153145 1.3759738797629686 1.7974565185386617 1.1067929452993714
2.0 2.5 0.097967557528165 0.1593378907990157 0.06647322978726296 0.19149483137018508 0.2732585626251607 0.14309882995132292 0.25799515767561865 0.32780699737215496 0.2080787152657946 1.3472695624712687 1.7118320898095691 1.08660225331905
2.5 3.0 0.04133212561913328 0.06872063480407703 0.027470492618500302 0.08001523953051017 0.11419074616266885 0.059211806587865026 0.10690492944495446 0.13283751412291836 0.08610273619346875 1.336057107023858 1.660152677194284 1.0760792156428827
3.0 3.5 0.01862208425406902 0.031604968097652786 0.012139419537428208 0.03589623376162463 0.05127366596345335 0.026307736034973286 0.04745586130649402 0.05945613940784121 0.03808802675912087 1.3220289800215022 1.656333636633591 1.061059135397079


==> anc/Nusea_nnlojet_res/bin12.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#4.2 GeV < Q < 5.2 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 22.522033464845425 33.53714431817878 16.383942307703922 43.256887045327026 57.42244861354931 34.26204869242946 53.84524659850293 63.7570294542551 47.08275808762065 1.2447785838606653 1.4739162664998722 1.0884453621982704
0.5 0.75 5.335884323605283 8.096664816381047 3.820434853854152 11.054587290026525 15.455976330536808 8.478709661679 15.367785206012456 19.754913856315174 12.618302505010751 1.3901726769915064 1.787033141810559 1.1414539660286562
0.75 1.0 1.9544838618124805 3.0179275467867583 1.3793724395172253 4.125109652833092 5.894505997971438 3.114511112176059 5.996586120123318 8.083108884854328 4.785242529891174 1.4536792048679026 1.959489459705129 1.1600279586761308
1.0 1.25 0.8802444437786194 1.3819497804401568 0.6129163263269924 1.8613429888025594 2.6929654351449703 1.3907438969032473 2.6436895580012134 3.4866164438637846 2.1008708832187817 1.4203129535529364 1.8731724700060772 1.1286855221510332
1.25 1.5 0.44740117897237014 0.7136608942740477 0.30760439269549716 0.9417127103257619 1.3727317053086434 0.6981101725385142 1.309029977139513 1.6981799824194752 1.0545702872729323 1.3900523618149818 1.803288799013908 1.119842894451462
1.5 1.75 0.2461391847101143 0.39863195060364404 0.1672227662762378 0.5148314809327406 0.7546249497976935 0.3791646492246638 0.7263198692777828 0.9597263225833295 0.5752357349053028 1.4107914845492362 1.8641562494285613 1.1173282058492722
1.75 2.0 0.14312411214719703 0.23516104405293822 0.0961477848475778 0.2972043956995594 0.4374150624796759 0.2176611712406058 0.4212229551262271 0.5557471363118017 0.33062622478577997 1.4172837320752034 1.8699156013614289 1.1124540200946633
2.0 2.5 0.06945206451918091 0.11627076098364221 0.04595915132957567 0.14308278214100859 0.2113118215853709 0.10400713023197576 0.19830452213645636 0.26121561755080036 0.15568641057683807 1.385942593295583 1.82562579258049 1.0880862689922297
2.5 3.0 0.028285603714788575 0.04846282744050437 0.018332563437100543 0.05770977865903439 0.08540531219310518 0.041513211906071615 0.07843713759066775 0.1001250727732014 0.06199999157015657 1.3591654553744943 1.7349758585069006 1.0743411777139185
3.0 3.5 0.012343262211932679 0.021593881034709085 0.007849802597421901 0.02500408390958758 0.03702315436111769 0.01782049345953647 0.033693315352203594 0.04283146309673865 0.02665125445224782 1.347512489321163 1.712978697864445 1.0658760604314181
3.5 4.0 0.005640704540724711 0.010063130603405454 0.0035250547714059297 0.0113979951300563 0.016902712346007532 0.008049958503259024 0.015526821065027884 0.020099183266944466 0.012115199190600986 1.362241419465424 1.7633963725728654 1.0629237030162815
4.0 5.0 0.0019374401381619538 0.0035430981685184294 0.001183547207248649 0.003914743276229875 0.005821290412584331 0.0027309906108034052 0.00520476274980131 0.006544380389637235 0.004059617455550477 1.3295284984342062 1.6717265802266996 1.037007325665586



==> anc/Nusea_nnlojet_res/bin13.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#4.2 GeV < Q < 5.2 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 10.69838934693596 16.604825469467766 7.491556453345524 22.47320739464236 31.284023277015542 17.083784410154625 30.821115886784174 39.33968654090847 25.41981852296086 1.3714604838351632 1.7505149954824473 1.131116625970398
0.5 0.75 2.4308193481708673 3.8564371698085105 1.6712643266545868 5.448403028282427 7.9703429527608085 4.013369569487999 8.045024854830071 10.823967858254877 6.308447437089433 1.476584021605724 1.9866312756358373 1.1578525678703562
0.75 1.0 0.85757726538022 1.3888492886824009 0.5799378128682658 1.9521031324808773 2.9251603767533934 1.4132985676879115 2.9614640290392065 4.186478547726377 2.2728485355184924 1.5170633045783593 2.1445990624511166 1.1643076114682467
1.0 1.25 0.3723764020815144 0.6150542612726314 0.24799556579641638 0.8485247950443134 1.2901623105058817 0.6070036109361824 1.2800550476348591 1.7838125388058492 0.9704492608217903 1.5085652830781562 2.1022515184281576 1.143689926905565
1.25 1.5 0.18299662599684338 0.30795587539249836 0.12015687944404645 0.41520194855944365 0.6377634433316904 0.2942694956242972 0.614653332631298 0.865127949344957 0.469564286292988 1.4803719846784371 2.083631717882216 1.1309298714087355
1.5 1.75 0.09756104620889273 0.16712028564624207 0.0632180604116394 0.219864885080098 0.3405697407030985 0.15458986584177056 0.3341212610716082 0.47502684133299156 0.24846649405998533 1.5196663212039794 2.160539829540932 1.1300872077388238
1.75 2.0 0.05502719133562531 0.09584661095753473 0.035222590499903 0.1232143546381241 0.19185064547962755 0.08605848584420527 0.1831548427642058 0.2642385206889222 0.13867348957136197 1.486473254696051 2.144543316117515 1.1254653727533677
2.0 2.5 0.025667816709579773 0.045657351257699264 0.01617014730067584 0.056981707989812516 0.08929569777555753 0.03945636639901569 0.08468469335578586 0.11923515278242655 0.0632254450513604 1.486173306193739 2.0925163002089024 1.1095744104873824
2.5 3.0 0.009911154197664801 0.0180833821960854 0.006109122079854344 0.021738505429871186 0.03416463950655608 0.014884724626352364 0.031325152106187484 0.04296901432193105 0.023655001490544596 1.4409984259149275 1.9766314874106627 1.0881613534498065
3.0 3.5 0.00411619001321269 0.00767954625338132 0.0024883185474151035 0.008954103921898366 0.014100305708540031 0.0060710595635092785 0.013050331219988333 0.0179053461050994 0.009616434825181569 1.4574692603323642 1.9996803992088663 1.0739695349819864
3.5 4.0 0.001796479753650672 0.003420312462716101 0.001067096595691749 0.003889006397957705 0.006130081295094574 0.0026133370688344285 0.0055191698102247016 0.007399617340638898 0.004109541457235983 1.419172211473622 1.90270125153941 1.0567073017401285
4.0 5.0 0.0005824342624037131 0.001136790589777647 0.0003382977301590629 0.001255583517127532 0.0019797562296473567 0.0008344444059106968 0.0017924114735371056 0.0024221087407658333 0.0013247841238181151 1.427552567460988 1.929070195431544 1.055114300041862
5.0 6.0 0.0001306143197372606 0.00026493484705753147 7.328407039614966e-05 0.0002826574312458537 0.000448674869184016 0.00018385554533506703 0.00039437963125897894 0.0005096739452902578 0.000292497384221316 1.3952565461332236 1.8031507009873962 1.034812291798207


==> anc/Nusea_nnlojet_res/bin14.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#4.2 GeV < Q < 5.2 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 1.955836001342266 3.269499703583116 1.2872992925194733 4.635311382627241 7.011306309640065 3.294961690705895 7.043084446872513 9.67623615454731 5.4021613957556625 1.519441492813062 2.087505100695723 1.165436569375363
0.5 0.75 0.4134428831403088 0.710113861944433 0.266210117549946 1.0283062239703715 1.6286059030118012 0.7092648958355793 1.661075041803665 2.4826528093926665 1.2194197575032424 1.6153505668672539 2.414312732453323 1.1858527441319633
0.75 1.0 0.13697448854239921 0.24137447127499648 0.08647831461348016 0.34385271929289196 0.558336792406646 0.23286150839262323 0.5507082869229123 0.8402245671505314 0.39935055612453424 1.6015818867316325 2.443559466036482 1.161400023084795
1.0 1.25 0.05634564572103257 0.10174151096815479 0.03493745794845845 0.1413238882730179 0.23370622507827893 0.09435819760966416 0.2288703762868216 0.3457823093665997 0.16386239438908132 1.619474096584975 2.446736454764087 1.1594812199939064
1.25 1.5 0.026325199265999206 0.04862533155151852 0.016059535278542116 0.06550831175131792 0.1095706160581946 0.043282159921547096 0.10765639912469165 0.16407558436949565 0.07589542506023511 1.6434006043901104 2.504652920874498 1.1585617615723125
1.5 1.75 0.013410770739249142 0.0252987481745241 0.008061293925061762 0.033153166320286157 0.05605857922282658 0.021692747144965357 0.05181617654199502 0.07620396015582846 0.036702593702119 1.5629329651777217 2.298542450504942 1.1070614899205262
1.75 2.0 0.00722301069712443 0.013890673226061861 0.004284067243147448 0.01766844620951697 0.024269237056374748 0.011493353421935576 0.029096631699625886 0.04038789044259747 0.020129563389339022 1.6468132712175456 2.28587675246977 1.1392944886402285
2.0 2.5 0.0031821032033465084 0.006268427813612871 0.001854848127915962 0.007692635651759087 0.013160564708579677 0.004953793155046972 0.011902917197882302 0.01778595450365766 0.008359877585470049 1.5473132664433993 2.3120755107634037 1.0867377533418447
2.5 3.0 0.0011325065584619066 0.0022949962678628813 0.0006448455441474733 0.0026940683955445953 0.004616072018517006 0.0017136368607784547 0.0042067732976176775 0.006074835743487543 0.002919615000908579 1.561494617053809 2.254892917170924 1.0837197027874232
3.0 3.5 0.00043479031956452697 0.0009028078403298442 0.00024243575062398394 0.0010232648382016763 0.0017557827217200722 0.0006443388465120388 0.0015341305936176959 0.0022242317741223983 0.0010780706122661514 1.4992507670974349 2.173661882129504 1.053559715939026
3.5 4.0 0.00017595552427885448 0.0003737010299657634 9.626001199880048e-05 0.0004099966658172669 0.0007039722469405679 0.0002559169526607972 0.0006198125972495673 0.0008733892797115797 0.00043518790020147556 1.5117503358571556 2.1302350787916993 1.0614425347435295



==> anc/Nusea_nnlojet_res/bin21.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#5.2 GeV < Q < 6.2 GeV, -0.05 < $x_F$ < 0.15
0.25 0.5 11.055477261087285 16.389839623972076 8.074688984585057 20.378894010476476 26.468962980254336 16.320383289932856 24.60570091596415 28.03411704288506 21.785798511130373 1.2074110058825929 1.375644675735256 1.0690373334259764
0.5 0.75 2.700309101730288 4.061827050338218 1.948109560649246 5.4079045046155825 7.374373886277437 4.203564119134632 7.317879972872737 8.987091070598947 6.097422754630478 1.353182173728662 1.6618435223714787 1.127501927858822
0.75 1.0 1.0190405712488588 1.55335272501973 0.7268621264601282 2.0876449786471953 2.900834124461466 1.6002648136614042 2.908241526054809 3.70869845972064 2.3785679272422837 1.3930728432280495 1.776498637294113 1.139354608456275
1.0 1.25 0.47223709532571057 0.7290514168271163 0.33316254381090565 0.9706904178799475 1.3612882133124682 0.7376385812742454 1.3615741768105412 1.7407123138374263 1.1028807714035396 1.402686326897416 1.793272377859934 1.1361817847262823
1.25 1.5 0.2468215840580695 0.3857588070484356 0.17228225997159782 0.5057680895027746 0.7129599668525284 0.38184785539532445 0.7066073453474006 0.9131305003440007 0.5689998313931189 1.3970975235746346 1.8054332001089826 1.1250212166459692
1.5 1.75 0.13970884206934725 0.22097032663965407 0.09650484285955076 0.2845230621664101 0.40233425762059055 0.21363157182938008 0.39649079254234004 0.504093912889698 0.31878310699637813 1.3935277847897016 1.7717154773023869 1.120412189328717
1.75 2.0 0.08362681319918665 0.1338107213697649 0.057179497529945 0.1688549543089958 0.23911764896593726 0.12620672525651233 0.23661443153799583 0.3099740449209979 0.1881939451713888 1.4012880611427232 1.835741487062094 1.1145301951105542
2.0 2.5 0.04229840469658216 0.06876699547364096 0.028517401039167868 0.08465510032686092 0.12008840771746848 0.06286657833993664 0.1171158833143926 0.15017264837569813 0.09349760398966044 1.3834474575329505 1.7739350351705696 1.1044532890358385
2.5 3.0 0.01826566595226365 0.030341976243051624 0.012079776649433554 0.03614646362656721 0.05135800746585249 0.026608841377556636 0.04870755929596891 0.06081946130052253 0.03906779429544125 1.347505520849056 1.6825839985027184 1.0808192662788427
3.0 3.5 0.008449724917039781 0.014327612314091652 0.005484964457250067 0.016601947982060657 0.023622328351757423 0.012111305340547681 0.022252051800307104 0.027992078090437057 0.01783039202648488 1.340327763004179 1.6860719067837147 1.0739939702107022



==> anc/Nusea_nnlojet_res/bin22.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#5.2 GeV < Q < 6.2 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 8.981819016347009 13.596247394984996 6.439059840635636 17.44467180318963 23.256870386937475 13.677120898130033 22.306750698247125 26.599484528421034 19.188416770527787 1.2787142658750679 1.5247913419361383 1.0999585997954586
0.5 0.75 2.1526962306707182 3.3103119664194782 1.5228129571156832 4.508234420714831 6.29632986802455 3.433099984316529 6.368261581791676 8.173450746658519 5.169176172548146 1.4125843928013657 1.813004822708959 1.1466076716854745
0.75 1.0 0.7972340907111818 1.243733253408345 0.557111893731616 1.703665868917827 2.424900246126001 1.279007638912843 2.455051883969647 3.20697867644186 1.959612327081847 1.4410407162345173 1.8823988523518063 1.1502327791109637
1.0 1.25 0.36255031403412785 0.5733695994192759 0.2504302184758176 0.7769922169552276 1.1172475194696323 0.5779378607535464 1.1321028246933713 1.5035134361615135 0.8956261367895415 1.4570323871836237 1.935043110281438 1.1526835369074875
1.25 1.5 0.18604570756924124 0.298103249616911 0.12708301870143854 0.39790502039255654 0.5760601108215138 0.2937620763522936 0.565888390079583 0.7364634662723057 0.44753049237019543 1.4221695155323777 1.850852410823421 1.1247168782356163
1.5 1.75 0.10337487872216147 0.16774002003489766 0.0698566379821408 0.21995746724807272 0.31977786764798066 0.16138317684317632 0.3104213107938687 0.40419488010162624 0.24435016935643825 1.4112788016592723 1.8376047203969967 1.110897358537298
1.75 2.0 0.06080324290334604 0.09986687489355944 0.04066271786570944 0.1283836040007391 0.18712203576497774 0.09371064455918798 0.1841548645704078 0.25063584846796255 0.14473030947467705 1.4344110839056026 1.9522418802522452 1.12732704928461
2.0 2.5 0.030024461726312457 0.0501285657886116 0.01979794332275973 0.0628017922241 0.09177613595373546 0.045529755212673384 0.08907817821429638 0.1151229288536578 0.06946425893572604 1.4184018490496662 1.8331153423592856 1.1060872066811709
2.5 3.0 0.012564399212704571 0.02144231101216469 0.008127914924627102 0.025985686558516238 0.03807568154162638 0.0186677359296269 0.036124392075419766 0.04696771893887083 0.02829485365142708 1.3901650046487146 1.8074457579985774 1.0888630395703
3.0 3.5 0.0056463086995108755 0.009835655837448238 0.0035865020668937914 0.01158541818926642 0.01701129222830934 0.008248206837401642 0.016312976593059553 0.02140785605872426 0.012639132051919584 1.4080610925355366 1.847827649290905 1.0909517330698861
3.5 4.0 0.0026600847883873667 0.0047259227849491495 0.001660015576802652 0.005436141051505846 0.008002821124749156 0.003833767456957885 0.007449754863734651 0.00955431684876998 0.005791346947068147 1.3704123555938676 1.7575549931919763 1.0653415524352348
4.0 5.0 0.0009509922385361832 0.0017357451289351736 0.0005796703031175777 0.0019398029621686735 0.0028707112309357824 0.0013506890822867128 0.0026227711708851856 0.0032892835104438786 0.0020368206778362363 1.3520812278546903 1.6956791873162746 1.0500142115254316


==> anc/Nusea_nnlojet_res/bin23.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#5.2 GeV < Q < 6.2 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 4.3118078408548985 6.802399753079857 2.9827685742530736 9.13051343115339 12.77241255652137 6.883098321627055 12.627831687282812 15.480918954819 10.307473876005577 1.3830363190964203 1.6955146138877546 1.1289040812137012
0.5 0.75 0.9958391057030147 1.6001557417188625 0.6783257234465359 2.247245752119695 3.2834574873371474 1.6469022466816732 3.315940460382023 4.436672311348118 2.609308893182304 1.475557560740427 1.974271085911839 1.1611141730810244
0.75 1.0 0.3559124078119919 0.5816349491332341 0.23905024072909678 0.8160021073552133 1.2157794974428493 0.589160963030877 1.248173058020063 1.7072723236364358 0.953067252059919 1.5296198953034341 2.0922400913521715 1.1679715572658933
1.0 1.25 0.15644410759111882 0.2597691794974204 0.10370081720338828 0.3601027423033466 0.5432478468729183 0.2571364440312124 0.5512007555507046 0.7645984336850896 0.41924387624792503 1.5306763620433057 2.123278564318736 1.16423405599827
1.25 1.5 0.0777497674700805 0.13106619155172333 0.050897614486548295 0.17825895305711004 0.2709965532940697 0.1262240943949554 0.26950276636044584 0.3713920856588443 0.20507443865743796 1.5118610411343738 2.0834414164872768 1.1504299511494207
1.5 1.75 0.04195891159708663 0.07176540146151002 0.02714217084352096 0.09573211002084094 0.14653519916716296 0.06726334542852404 0.14504482306507602 0.20266107166695035 0.10962854708202037 1.5151115235368746 2.1169602510884897 1.1451596236430406
1.75 2.0 0.023948180089356265 0.041522784535017905 0.015317699958424264 0.05422166414482124 0.08329191143397673 0.03787946554721921 0.0810594685371837 0.11086253017156354 0.06115063316044767 1.4949646016153446 2.0446168873655295 1.1277896782570114
2.0 2.5 0.011369366362602095 0.02007490048896558 0.007163555064723938 0.025517257576638426 0.039397030898201915 0.01767916511476097 0.03755071965426063 0.05191125176711103 0.028226762408777917 1.4715813226198369 2.034358575219182 1.1061832300748533
2.5 3.0 0.004512705125767389 0.008159656455886281 0.0027870803818970343 0.010006139067599054 0.015509227743885357 0.006862924748092641 0.014479234576128644 0.020190176297013838 0.010932387460699893 1.4470351129751884 2.017778901593701 1.0925680111822682
3.0 3.5 0.0019308419141074098 0.00356827920469033 0.0011703040248492562 0.004238655238050314 0.0065863496120058445 0.0028809323619327803 0.006069161939335076 0.007951127961720598 0.004569411354516021 1.4318602477626263 1.8758609783460327 1.078033267130697
3.5 4.0 0.0008671738202449753 0.0016357073210379535 0.0005162278259071247 0.0018932981403039226 0.0029469897043322814 0.0012747391623084859 0.002755797333196535 0.0037783656215137126 0.002039814320023863 1.4555538161328143 1.9956527400946944 1.0773867446446763
4.0 5.0 0.0002924209833930121 0.000567306534376081 0.00016997657140234884 0.0006364134184271826 0.000996355188740884 0.0004227954468799216 0.0008970628294452957 0.0011692003753070875 0.0006683994823068275 1.409559892156699 1.8371711554992387 1.0502598828897958
5.0 6.0 6.877656324762312e-05 0.0001394635043701642 3.8564124533575955e-05 0.00014968752704429852 0.00023716041779531295 9.737725322084536e-05 0.00021134566857898844 0.0002801528131748356 0.00015515156569960887 1.4119123533682456 1.8715842175141766 1.0365029656324893
6.0 7.0 1.679064675608507e-05 3.5609986867993545e-05 9.064599368975873e-06 3.700834936943946e-05 5.939747844431646e-05 2.3482045170519922e-05 5.258644842603441e-05 6.981993595828885e-05 3.8118843971524947e-05 1.4209347166793378 1.8865995686893386 1.0300065963763978



==> anc/Nusea_nnlojet_res/bin24.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#5.2 GeV < Q < 6.2 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 0.7820907075560625 1.323675657632079 0.5107535968609055 1.8638558125447553 2.827110230212364 1.31905451665121 2.9059958077236057 4.046593509971211 2.2069043863722215 1.559131231163208 2.171087206819032 1.1840531716662652
0.5 0.75 0.16926141902934153 0.2929306016320763 0.10852566517416849 0.42203739270094665 0.6645302335648589 0.2909354433525163 0.6883885787494634 0.9885544548305352 0.5048753649315498 1.6311080265753886 2.3423385508663195 1.196281120259175
0.75 1.0 0.05709895006784261 0.10089025138603529 0.03600416221444206 0.14398580617251708 0.23164495530877238 0.09763379067864168 0.2381881314199634 0.3529792012173541 0.17138247609484974 1.6542473022276758 2.4514860915834364 1.190273407154503
1.0 1.25 0.02376891619875955 0.04282165597538028 0.014757784175649618 0.060090155050982155 0.09797321493640493 0.04024221177951267 0.09845823565349515 0.14678731920141297 0.07037187919848802 1.6385085971231137 2.4427848301751682 1.1711049695042817
1.25 1.5 0.01126130201888058 0.020667372778618413 0.006890671911827512 0.028288167096543197 0.04659218515128723 0.018762159367701373 0.04552882455791744 0.06681403640275867 0.03256668174669585 1.6094653429660009 2.361907583999082 1.1512475034367105
1.5 1.75 0.005796043314257234 0.010820979487008237 0.003498681204319321 0.01443035828594513 0.023906169989024992 0.009493415079401983 0.02303518166982906 0.03413698532718522 0.016411443035998747 1.5963000511404384 2.365636711905756 1.1372859017633092
1.75 2.0 0.003169985626187693 0.006016451045057429 0.0018887341337046873 0.007841820342498055 0.013080031630851816 0.0051177511174049055 0.012418681172291333 0.018363241525097142 0.008830690596445461 1.583647753951896 2.341706481794689 1.1261021307244583
2.0 2.5 0.001418952505618306 0.002749946689673309 0.0008315592220675202 0.003477215323998883 0.005834313266495231 0.002249041782928918 0.005510258427513523 0.00823019894260492 0.0038834883291485036 1.5846756424553516 2.3668936708641874 1.1168386100065832
2.5 3.0 0.0005205782829525973 0.0010370324924104943 0.0002983551690524349 0.0012532292528707185 0.0021094870900581113 0.00080175223002815 0.001979502299061224 0.00293408071505087 0.001363471345292967 1.57952130029431 2.3412162685557307 1.0879664212830347
3.0 3.5 0.00020604739139928682 0.0004208652297027586 0.00011566231358429123 0.0004893365041133049 0.0008268557409084383 0.00030969009955370864 0.0007504542535389559 0.0011003252161080135 0.0005257559938729178 1.5336159212131653 2.2486064433346167 1.0744262679229426
3.5 4.0 8.558504900142525e-05 0.00017900362592146972 4.7083370755771844e-05 0.00020117366809123462 0.0003395731199212074 0.00012609550546731363 0.00030415298328634284 0.0004242745353270425 0.00021613548262337866 1.5118926158288564 2.108996367927382 1.0743726287545678
4.0 5.0 2.6122922275408867e-05 5.647719554672596e-05 1.3989270728683012e-05 6.0807097218852064e-05 0.00010321505944582747 3.759906653403387e-05 9.320892706929911e-05 0.00013262751327514305 6.496052937038293e-05 1.5328626317061143 2.1811189703366476 1.0683050555197884



==> anc/Nusea_nnlojet_res/bin31.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#6.2 GeV < Q < 7.2 GeV, -0.05 < $x_F$ < 0.15
0.25 0.5 4.867631243265422 7.282578032200225 3.5036484943770487 9.12439253615419 11.853504906485417 7.227548268123714 11.179751246363239 12.675215414747605 9.767098285008498 1.225259786014791 1.3891571810971253 1.0704381958916904
0.5 0.75 1.1968755651814107 1.814295584798807 0.8521079219142734 2.4379854244530255 3.3165162163179462 1.8771558740330492 3.3026409833697477 4.046477944047575 2.7414103169043127 1.3546598557334328 1.6597629762103367 1.1244572216912914
0.75 1.0 0.45414661779043836 0.6967512583480475 0.32006438073842686 0.9470303877942213 1.3115547824514062 0.7197136297725728 1.3373197792426623 1.6998604724482618 1.0847670603016946 1.4121191848526473 1.7949376222314226 1.145440604950685
1.0 1.25 0.2115055160003154 0.3282736958510972 0.14760082507571215 0.443742374402794 0.6204087897104243 0.3344020027230715 0.6312981471592048 0.8036961889161242 0.5066741458449937 1.422668159669968 1.8111774652978998 1.1418205135961959
1.25 1.5 0.11108710733899971 0.1743767568595262 0.07677711906636478 0.2327763888906546 0.32736432277565053 0.1743000979138996 0.3295476788430278 0.4229243747609942 0.2632937825122294 1.415726399114435 1.8168697296857739 1.131101757214346
1.5 1.75 0.06317380226599874 0.10027423435116421 0.043247007279909905 0.13167049559873903 0.18581515927669373 0.09808609892647675 0.19080945506019403 0.2505715143572507 0.1501508378151123 1.4491435928188408 1.903019451835726 1.1403529479579952
1.75 2.0 0.03799199683336533 0.06096645960774551 0.02576398057595144 0.07871638134759049 0.11139206008177399 0.05835649966592676 0.11070988750171958 0.14312095976688 0.08857902896046994 1.4064402555912006 1.8181852025805927 1.1252934579059046
2.0 2.5 0.019363964122853208 0.031554350229269404 0.01295886132069014 0.03973283353634008 0.056346843980813126 0.029280191781806224 0.05523806369043703 0.06942740610017768 0.04408941806434975 1.390237211245347 1.74735602575836 1.109646962984029
2.5 3.0 0.008472061033992326 0.01410414385592199 0.005566228679077838 0.017181155499913253 0.024434509486187347 0.012554157349610415 0.024069421696978188 0.030882597339326554 0.019008168015147424 1.4009198448323055 1.7974691713536077 1.106338163067286



==> anc/Nusea_nnlojet_res/bin32.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#6.2 GeV < Q < 7.2 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 3.8807044950155736 5.923718401738088 2.7461609096411577 7.624327687586002 10.162657149232109 5.919119477599356 9.843885272181442 11.49677073404846 8.366097175911491 1.291115187534416 1.507906166305995 1.097289822620458
0.5 0.75 0.938341840831238 1.452336642526663 0.6563718693820703 1.9879366358881587 2.766791489810066 1.5019393303584732 2.851420659165616 3.6264563715540636 2.295570770780141 1.4343619447868743 1.824231369393651 1.15475047309772
0.75 1.0 0.3500236678598084 0.5486775315924816 0.24224898231500147 0.7577394105512274 1.0734378548695291 0.5650772247603555 1.0993012098176054 1.432491668910016 0.8741677991697004 1.4507642000802154 1.8904806176940583 1.1536522807145213
1.0 1.25 0.16035694529839764 0.25443936031739567 0.10985233298522497 0.34896975682239334 0.4992320307315622 0.2579929121478616 0.502563596971137 0.651513232675437 0.39865753995543207 1.4401351038190813 1.8669618783240918 1.1423842099827783
1.25 1.5 0.08287976467444085 0.1330627526488759 0.05621396172117546 0.1800653988599793 0.25920931363777766 0.13223712260237833 0.2633339740158382 0.34722708429610966 0.20596283008241714 1.4624351801236917 1.9283387396715623 1.1438223633546385
1.5 1.75 0.046410416282712724 0.07537263715974118 0.031172736432639826 0.10030376073764848 0.14498771625744628 0.07325372137591253 0.14200683641182846 0.1857939266938468 0.11337722747836565 1.4157678173529036 1.8523126683136424 1.1303387494603692
1.75 2.0 0.02748628493951749 0.045142416223139324 0.018285990498733203 0.059186148305414764 0.08588747906648567 0.04298753880285933 0.08588381576680625 0.11390952697582303 0.06701730734340233 1.451079656740376 1.9245977350650099 1.1323140508751626
2.0 2.5 0.01372503067534183 0.022895689746571773 0.009010667881140943 0.029239019786532174 0.04253907237043544 0.02110612411254697 0.04194935772381204 0.05525054763845512 0.03268917176055576 1.4347046525524905 1.889616958496815 1.1179982092153706
2.5 3.0 0.005840037423289537 0.009955411731215233 0.00376422239120756 0.012301576449981488 0.01796860729909681 0.008801162546775643 0.01709603770656318 0.022026626086724403 0.013428327107846205 1.3897436459527028 1.7905531194546656 1.091594005243646
3.0 3.5 0.0026738747058689043 0.00465607482058112 0.0016928485582135336 0.005584924323772148 0.008188511888816027 0.003960851456985732 0.007675418542613366 0.0096909788476483 0.00602147314360153 1.3743102140064927 1.7352032517967686 1.0781655747726462
3.5 4.0 0.0012851890165888082 0.002285552778983201 0.0007994697263716437 0.0026726756689281904 0.003939144338777755 0.0018777896408300038 0.00367834508036088 0.004709022516976624 0.002879439052137472 1.3762781332296814 1.7619131912347072 1.0773619431691832
4.0 5.0 0.0004728390103216667 0.0008652224328828913 0.0002872285175212963 0.0009802203679023258 0.001454370357131109 0.0006796061927784828 0.001357189459055396 0.0017236511850433423 0.0010450918990220297 1.3845758601810991 1.7584323295913147 1.0661805582131794
5.0 6.0 0.0001253347113173655 0.00023898844863375253 7.347831047266799e-05 0.0002612666448684918 0.0003923693620776654 0.0001772483745191201 0.000353517783808387 0.00044649898113500905 0.0002716311424946589 1.353091911086965 1.7089781260051535 1.0396701907026213



==> anc/Nusea_nnlojet_res/bin33.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#6.2 GeV < Q < 7.2 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 1.869974041157205 2.9732848512679446 1.278631020718165 3.998057127639557 5.594565386874602 2.986028492021101 5.502177763027452 6.641402428018682 4.492631279409441 1.3762128922544747 1.6611574612341145 1.1237036230299888
0.5 0.75 0.4366302525536911 0.7054070059285739 0.29462671687345554 0.9944841969149573 1.4479352377449088 0.7239281038831835 1.4691962340398037 1.953858441297634 1.157429795488162 1.477344978027279 1.9646953137704983 1.1638493593751285
0.75 1.0 0.15764231044507696 0.2584262362954742 0.1050964656501105 0.36508772190302974 0.5409130870396137 0.26222195411978627 0.5580157944530333 0.7624708316632915 0.42692778094063605 1.528443058956792 2.0884592549124674 1.1693841105235292
1.0 1.25 0.06994487364453521 0.11626077114945578 0.04610007407741314 0.16254110728374668 0.24340360501623914 0.11564381141885488 0.24674271995671626 0.337436364352583 0.1882497694428562 1.5180327246447234 2.0760063099823918 1.1581671405389784
1.25 1.5 0.03506316105645601 0.05905902291666814 0.02285759189293163 0.08130384641326796 0.12267920336465862 0.05739334580760923 0.12413848069095253 0.1737394359423626 0.09445239911142093 1.5268463445130978 2.136915331892712 1.1617211642278127
1.5 1.75 0.019060850273109324 0.032519591743156974 0.012294437330797523 0.04399179178736022 0.06674746707342807 0.030853718938738766 0.06692598439055047 0.09257049225901205 0.05048523052059834 1.521328904129332 2.10426737575189 1.147605688911808
1.75 2.0 0.010965709474190052 0.018942672712842112 0.007000516259478452 0.02515893821407703 0.038328763143526665 0.017545837846252934 0.03806965645437526 0.05242694234784155 0.028568569403579554 1.5131662604534866 2.0838296871569653 1.1355236520909597
2.0 2.5 0.0052694293461086365 0.009258537741293319 0.0033171184785908085 0.011985700026962077 0.01834952067541354 0.008295717121021366 0.017881415033784615 0.024361109731318872 0.013429553706132441 1.4918957585756365 2.03251455288536 1.1204646934198574
2.5 3.0 0.002129118328210958 0.0038292275060835615 0.0013147471885548506 0.004793047609725777 0.007380121894715718 0.003284187169828612 0.007173438048139151 0.009667439053264521 0.005321013859004476 1.4966340066356159 2.0169712133983206 1.110152515115306
3.0 3.5 0.0009292508005582679 0.0017097446111478767 0.0005632574809852594 0.0020676387104297312 0.003196566053416841 0.001403982448386028 0.003056686709249278 0.00412201642528918 0.0022597843933976247 1.4783466249836203 1.9935864058341572 1.0929300085158293
3.5 4.0 0.00042621764419307714 0.000801866003643982 0.00025370278421908 0.0009439505563464811 0.0014683560083167942 0.0006346460821171436 0.0013840786874783429 0.0018569247470275791 0.001023390578541495 1.4662618483274783 1.9671843345426103 1.084156973753459
4.0 5.0 0.00014757504040225074 0.0002861457662020509 8.572207870786419e-05 0.00032537016104509486 0.0005094903002580601 0.00021579277098137954 0.000469328284801611 0.0006298780204467843 0.0003465970483912824 1.4424441482099035 1.9358813310464753 1.0652391948850084
5.0 6.0 3.593802527169864e-05 7.285931034033801e-05 2.010564491308702e-05 7.93899852942674e-05 0.00012608599771246536 5.144729226983809e-05 0.00011509621479080425 0.00015381651256868978 8.373965487996782e-05 1.4497573511846353 1.9374800486302217 1.0547886432977398



==> anc/Nusea_nnlojet_res/bin34.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#6.2 GeV < Q < 7.2 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 0.33573965069698575 0.5706861930837093 0.21735868812067083 0.8047338284279817 1.0493152010725726 0.41844630738617555 1.2316978113656225 1.5698887568798694 0.7905151747764243 1.530565471283467 1.9508174025026264 0.9823312340686199
0.5 0.75 0.07373265835001774 0.12778385213326776 0.04698622687962987 0.18508402356999296 0.28952236967819567 0.12708076810024846 0.3044592930027027 0.43696453336506147 0.22334727196945353 1.644978789255496 2.3608981744435398 1.2067344747613542
0.75 1.0 0.025191575053625175 0.044449969073699164 0.01582297998676839 0.06400381919179711 0.10198914217801319 0.04330028497935449 0.10274714699844611 0.1470781664119034 0.07532653909107513 1.6053283740857522 2.2979592197640812 1.1769069415271576
1.0 1.25 0.010588454874041127 0.018998526966770908 0.0065617667918073195 0.026954566904619573 0.043467369789395915 0.01804509147392387 0.04411565861015496 0.06534949907470493 0.03170339290234451 1.636667313789941 2.424431425885945 1.1761789018732505
1.25 1.5 0.00506312430148352 0.009233202474858867 0.003097311992175732 0.012812015292440887 0.02084841391128125 0.008499995107397271 0.021347509992721007 0.031697720007048805 0.015083955241119195 1.6662101555027082 2.4740619866220825 1.1773288508341664
1.5 1.75 0.0026208225482544823 0.00485317752037503 0.0015837145636009 0.006607908973127367 0.010824248505387173 0.0043505336110171685 0.010743462068478803 0.01562469408944217 0.007641966328795904 1.6258489806941419 2.3645443896070155 1.1564878329701236
1.75 2.0 0.0014492921049230555 0.0027241322589366904 0.0008653693845731393 0.0036162592868130795 0.0059614715875334545 0.00236397185405091 0.005968567666570858 0.009001699176356874 0.004186660660212148 1.6504811168644962 2.489229466809016 1.1577324323726104
2.0 2.5 0.0006566584717223427 0.0012591368910884024 0.000385926839530703 0.0016281778920140516 0.002700423507965689 0.0010544514320366602 0.002607530330459957 0.0038132435971893414 0.001829414643152972 1.6015021105798515 2.3420313074466144 1.1235962925955167
2.5 3.0 0.0002442519732127872 0.00048133285728217716 0.0001404630947821347 0.0005952372919287294 0.0009705174849525001 0.00038151452229651036 0.0009417119071232688 0.0013578927430136045 0.000663590484492002 1.582078139076045 2.2812628869633915 1.1148335184809905
3.0 3.5 9.865295750892617e-05 0.0001996645206175552 5.5560982212935636e-05 0.00023788559556592488 0.00039909821812414404 0.00015082337461378513 0.00037142063596857226 0.0005404122970308985 0.0002603406007556007 1.5613414300473734 2.2717319043436355 1.0943941357031552
3.5 4.0 4.19196404425574e-05 8.717139851679303e-05 2.3119292625234336e-05 0.00010010038279631618 0.00016870535211926919 6.271295216667446e-05 0.00015849823323175243 0.00022946637161492067 0.00011145108963338 1.583392878269646 2.2923625784912116 1.1133932410644243
4.0 5.0 1.3066199883628234e-05 2.8173822744653462e-05 7.006955998550176e-06 3.0976380537280306e-05 5.2726168238923074e-05 1.9093753833896318e-05 4.721925696272382e-05 6.669785436080379e-05 3.268477285580283e-05 1.5243632775590128 2.153184239215179 1.0551514505210335



==> anc/Nusea_nnlojet_res/bin41.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#7.2 GeV < Q < 8.7 GeV, -0.05 < $x_F$ < 0.15
0.25 0.5 2.9031834900144515 4.40056240321481 2.0568548871888592 5.573506050820151 7.291847362853007 4.356838034392096 6.98997665086729 7.917370800296799 6.031527120363918 1.2541435475500566 1.420536862812187 1.0821782672105233
0.5 0.75 0.7171595460384171 1.1002466487961726 0.5030866692310605 1.4928171564908745 2.039050966245017 1.1362549605520427 2.0623519287505223 2.525184980046076 1.6950338606080404 1.3815167649857656 1.6915567784483139 1.1354597937449429
0.75 1.0 0.2730517921853002 0.42359258124703564 0.18979596721906752 0.5828547474154162 0.8102020763311882 0.4381096621533367 0.8367544221432216 1.067486411736248 0.6711487693735888 1.4356139773308636 1.831479311903797 1.1514854641738776
1.0 1.25 0.1276084342857297 0.20011046626735762 0.08790998359989813 0.2743785738369341 0.3850639947372077 0.2045906064859997 0.39800851739176163 0.5140759561102445 0.31624455167530247 1.4505816245998204 1.8736009482131244 1.1525847199105632
1.25 1.5 0.06725625248289634 0.10659093504915454 0.04592674146809486 0.14463423161030411 0.20424997416575838 0.10717743389861509 0.20889825193239334 0.269764030269824 0.1656094006659072 1.4443209578161225 1.8651464958631916 1.1450221626102846
1.5 1.75 0.03836310751504614 0.06144238600194283 0.025967716990740193 0.08216675456897132 0.11653571705060846 0.0605783419095821 0.11800314928667713 0.1517104086428439 0.09333165957955526 1.4361422683139382 1.8463721664398607 1.1358810515171565
1.75 2.0 0.023146156698808328 0.037460547777803166 0.015530809003463653 0.04932477110552107 0.07017975147133158 0.03619560447628808 0.07088709347966597 0.09224132061402879 0.0559411015459622 1.4371499733473951 1.870081067719419 1.1341380870533944
2.0 2.5 0.011850104554563168 0.01946335108913846 0.007853384774506025 0.02504996585978749 0.03576199671866879 0.018272940639628144 0.03568235631373068 0.045544921847944835 0.028232374181799084 1.4244473031802123 1.8181630307551728 1.1270424215276191
2.5 3.0 0.005225871551687899 0.008762344662718621 0.003403221737419576 0.010925655224737643 0.015660340883616158 0.007902977220413703 0.01535054870491983 0.0194471787282676 0.012056702787954883 1.4050002850321905 1.7799553736819098 1.1035221723504824
3.0 3.5 0.0024781848956372376 0.004240884940137207 0.0015858507227670573 0.005139345234195504 0.0073936930727035105 0.003685592189438869 0.007156749281301762 0.009034178371654076 0.005632947741633207 1.3925410641190474 1.7578461768911027 1.0960438509079786
3.5 4.0 0.0012336452571620165 0.0021537287080994672 0.0007757398420796156 0.0025460627404181283 0.0036782764370390207 0.0018090589439491787 0.0035245991864516785 0.004437900801338523 0.0027547726928197074 1.38433320220257 1.7430445569498052 1.0819736093256302



==> anc/Nusea_nnlojet_res/bin42.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#7.2 GeV < Q < 8.7 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 2.2659945173194607 3.4941591703438903 1.5827091720578692 4.524626417064337 6.051533022336325 3.4769981060198307 5.8379724114808225 6.698420426632324 4.924935502274941 1.2902661730177956 1.4804361308968321 1.088473400522276
0.5 0.75 0.5520115122232081 0.8620089556494452 0.3815978025061665 1.1882996721316523 1.6556204694784526 0.8901062956177679 1.6957665593564042 2.1507091218348586 1.373730394003508 1.4270529556861893 1.80990466653649 1.1560471034543143
0.75 1.0 0.20750449568535265 0.32781797592689144 0.14208252390767745 0.45652532801844337 0.6468878750303796 0.337762278577448 0.6612800680381203 0.840627433293278 0.5267284520278189 1.44850685702022 1.8413599020716702 1.1537770627406227
1.0 1.25 0.09566102335065485 0.15282648429333492 0.06490039385001087 0.21194182179190849 0.30328717919684633 0.1555301034842058 0.31235883241979634 0.40073464058622776 0.24494172620331536 1.4737951659511572 1.8907766159511563 1.1557026552494547
1.25 1.5 0.049741027811754136 0.0803433357558624 0.03344189186325375 0.11022954433971072 0.15878305173667792 0.08037140520854572 0.16447155069703612 0.21847323056678447 0.1279930008021439 1.4920822877590765 1.9819843389126526 1.1611496860377915
1.5 1.75 0.028006979105542923 0.045728144113749744 0.018662200427264165 0.06183842817624814 0.08949685311663284 0.04484643969388244 0.09040020925741737 0.11722533910666207 0.07061398974078312 1.4618775399621118 1.895671390167834 1.1419111355729064
1.75 2.0 0.016675401234320056 0.027519973875212465 0.01101314128966459 0.03665393466232143 0.05325416179952636 0.02644891395346986 0.05485502381399708 0.07393055776670304 0.042183749940081484 1.4965657662500702 2.016988311017542 1.1508655299548085
2.0 2.5 0.008394575476067454 0.014063728974166563 0.005475194733250598 0.01830491173980844 0.02669740427728099 0.013125570991488296 0.026160554949783567 0.03431804060909986 0.020446486796579757 1.4291549351145538 1.8747995672913853 1.1169945579204266
2.5 3.0 0.0036156543214625084 0.0061861172565008254 0.0023170046438076622 0.007802285220422238 0.011434562688162838 0.005545396163084319 0.011232597201829238 0.014752332923924933 0.008729000252764385 1.4396547786318123 1.8907707815283608 1.118774821242948
3.0 3.5 0.0016771909763683094 0.0029294588805712047 0.001056056878038775 0.0035907192056265033 0.0052850709466399585 0.0025291791430234667 0.0051501080458992345 0.006701953142814833 0.003959077502182928 1.4342831480192704 1.8664653956547645 1.102586216148348
3.5 4.0 0.0008175201439448675 0.0014572715155298454 0.0005057474339058196 0.0017409014375742637 0.0025736354523442986 0.001214724452261567 0.002439626057506306 0.0031274350252556886 0.0018871139539944242 1.4013579429893692 1.796445770998611 1.0839866710799493
4.0 5.0 0.00030702398989793366 0.0005619913133886927 0.00018535723833314904 0.0006522399465375298 0.0009705248594853898 0.00044866822923814934 0.000909276829686221 0.0011669474644506184 0.0006970847580525533 1.3940833193569222 1.7891382928099642 1.0687550827775667
5.0 6.0 8.411909896828624e-05 0.00015988579729107552 4.894216034526393e-05 0.00017935230448524892 0.0002692507017314771 0.0001205477772359801 0.0002506655091861411 0.00031601756978906904 0.00018933219545349997 1.397615212726511 1.761993361033509 1.0556440632134272



==> anc/Nusea_nnlojet_res/bin43.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#7.2 GeV < Q < 8.7 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 1.0867071175546417 1.7431114636390848 0.7348579646201064 2.352712914654869 3.3024126289239013 1.7415591955432133 3.302133228426022 4.072202774979678 2.6650494667305273 1.4035427815511559 1.7308540917228947 1.1327559134521419
0.5 0.75 0.2563149022034807 0.4170211625101954 0.17133598318828386 0.5905194896798774 0.8596359853018027 0.42693491129948896 0.8887108237477123 1.1632123562266758 0.6889690411768055 1.5049644241708013 1.969811964812977 1.1667168539183996
0.75 1.0 0.09336278572835771 0.15389370480233175 0.061752107517157054 0.2188057144632251 0.32372719681490664 0.15627592971539636 0.33936101975672706 0.45845340663867584 0.2583973925811475 1.5509696380153901 2.0952533518759107 1.180944442950445
1.0 1.25 0.04177726313608502 0.06972584293079856 0.02735441855447821 0.09842873980507069 0.14718333610494874 0.06968162732128538 0.15198970771308265 0.20811651097148692 0.11503428175637438 1.544159846139295 2.1143876410857545 1.1687062334048925
1.25 1.5 0.021109907816222406 0.03566116545203946 0.013686983437075527 0.04961043993231928 0.07466662200803682 0.03489018567951379 0.07549321159443582 0.10159156978775175 0.05757275721216271 1.5217202608448333 2.047786109664566 1.1604968085488856
1.5 1.75 0.011551780965637689 0.01974769375893209 0.007417911539385806 0.02710006377595682 0.04104773272094203 0.018934288930383444 0.04203636477493833 0.05816724583313153 0.031430823681793965 1.5511537213514972 2.146387783955605 1.1598062625106955
1.75 2.0 0.0066932623047508116 0.011576034801864444 0.004257530586814117 0.01563146660907925 0.023779493472971338 0.010862671048614778 0.023806938103447542 0.03279659464836046 0.01806641478826377 1.5230137196224263 2.098113725893843 1.1557722151144938
2.0 2.5 0.003245726756305791 0.005705356854918657 0.002037453533479346 0.007522957745751577 0.0115055945797607 0.005190285631080136 0.011469812400680488 0.015835710167484467 0.008589963763616919 1.5246413429821282 2.1049845955106328 1.1418333126313132
2.5 3.0 0.0013300841864276663 0.002391493335311876 0.0008195705025565055 0.0030466496199830963 0.004686885943298683 0.0020817731563838957 0.004601978765386493 0.006316726543374845 0.0034066596441656907 1.5105047640535791 2.0733354114444875 1.1181658769755716
3.0 3.5 0.0005879184654004554 0.0010807464025466079 0.0003556443284293546 0.0013379182041996043 0.002070425158256 0.0009045954460014271 0.00198005385446913 0.0026736010167774204 0.0014771539242021616 1.479951351475688 1.9983292015799086 1.1040689330375422
3.5 4.0 0.00027385091599248446 0.0005144732969225161 0.00016261337871481456 0.0006186259586559593 0.000961725343461147 0.00041423360931346786 0.000920774954709469 0.001248573204869345 0.0006766150010683405 1.4884195236649387 2.018300699152721 1.0937384563337262
4.0 5.0 9.67241305165552e-05 0.00018692241565791546 5.5982842241472576e-05 0.00021785474360011664 0.0003408493300153468 0.00014372184141737306 0.0003198959311212264 0.00043370264558223535 0.00023474939858060914 1.4683909371668835 1.9907881665331943 1.07755009003386
5.0 6.0 2.425620757559986e-05 4.8839471552908406e-05 1.3492411189424018e-05 5.472810194028589e-05 8.64841761118463e-05 3.519942136688074e-05 8.029047085792274e-05 0.00010701550980226062 5.850213418125159e-05 1.4670793981769745 1.9554032756156203 1.068959677152399



==> anc/Nusea_nnlojet_res/bin44.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#7.2 GeV < Q < 8.7 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 0.1907738931433512 0.32662429767634066 0.1223745429274936 0.46264670214949943 0.7007539495224668 0.3227833270523939 0.7124575417297364 0.9409898832661119 0.5384986024373557 1.539960272967672 2.0339275712853584 1.1639521041335459
0.5 0.75 0.04246091196692038 0.07395993814427844 0.02686572866044466 0.10781630167729088 0.16863564350511998 0.07360077149617608 0.17343840743149988 0.24257850047147056 0.12750624145873501 1.6086473449128782 2.2499241459565327 1.1826248858023238
0.75 1.0 0.014632928752868797 0.025892004602385377 0.009143449191817228 0.03759525767580483 0.059727240391259095 0.025349223401175753 0.06195352657603696 0.08927373977941103 0.04468550700139754 1.647908018353825 2.3746010879682014 1.1885942473578466
1.0 1.25 0.0062208762531389674 0.011173142109087061 0.0038414114619337845 0.015993930804789606 0.025677846518221047 0.010684125218178785 0.026559472849371834 0.0379967699759867 0.018949726038897694 1.6605969585299336 2.3756992849192544 1.1848073041070637
1.25 1.5 0.0029962897610628747 0.005460487896788589 0.0018290660279998035 0.007690390261728435 0.012467203104305801 0.005091175071821272 0.012688219632218473 0.018826395867899068 0.009052616122031369 1.649879811088646 2.448041676322911 1.1771335151978062
1.5 1.75 0.0015668584033026148 0.002896463470111276 0.0009458320567680294 0.004000616039014039 0.006528281307413604 0.0026302475065075564 0.006519005321659138 0.009684306848944252 0.004650448453017217 1.6295003714642313 2.420703900225069 1.16243308722107
1.75 2.0 0.0008676263560103802 0.001626531534562739 0.0005180037455666308 0.0021999810068229846 0.0036061060713420755 0.001437597775684425 0.003576351108950335 0.005239448719900218 0.002533517935412174 1.6256281749063737 2.3815881608298795 1.1516090036935607
2.0 2.5 0.0003960957280803953 0.0007569154888681462 0.0002329509685513101 0.0009984392138143905 0.0016490021940225984 0.0006466547636293481 0.001621403302260112 0.0023521538822002417 0.0011416466699398712 1.623937922135268 2.355830830415988 1.1434313217510534
2.5 3.0 0.00014925231772853543 0.00029301116447945727 8.592558072097557e-05 0.0003722841575241622 0.0006196482479275472 0.00023838290775757704 0.0005869006936694051 0.0008404235966680561 0.0004110649807939521 1.5764858154924677 2.2574788093514573 1.1041699532091236
3.0 3.5 6.100100554010743e-05 0.00012299014737581737 3.437887019945331e-05 0.00015043519685809374 0.00025235541075897187 9.512535003076348e-05 0.0002401901771444526 0.00034310049971919977 0.0001671719405327119 1.596635509248711 2.2807195848113135 1.1112555041916554
3.5 4.0 2.6265889070050223e-05 5.436756637383906e-05 1.448757227714402e-05 6.407330152030142e-05 0.00010526327417376663 4.004586624681354e-05 0.00010021267318160258 0.0001386962958740202 6.958760656088631e-05 1.5640316762801822 2.16465037048348 1.0860624458197725
4.0 5.0 8.335457354850481e-06 1.785540672411587e-05 4.461888634282577e-06 2.024062857847783e-05 3.4457816611280216e-05 1.2417885281081018e-05 3.192235103875264e-05 4.5680813669735535e-05 2.1767212486691996e-05 1.5771422767322634 2.2568871066735863 1.0754217638199934
5.0 6.0 1.7518159331024768e-06 3.950349428769877e-06 8.933486630092501e-07 4.227857305459573e-06 7.246310836405094e-06 2.516329975274418e-06 6.822417915577916e-06 9.45749326276265e-06 4.631734714172988e-06 1.6136821615923271 2.2369471293531773 1.0955276821173399



==> anc/Nusea_nnlojet_res/bin51.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#10.85 GeV < Q < 12.85 GeV, -0.05 < $x_F$ < 0.15
0.25 0.5 0.24957688193612954 0.39280679074758096 0.16907058972923011 0.5207854062194414 0.7037171455983675 0.39049453990499994 0.6944358255969852 0.8059402718137924 0.5757721064147945 1.3334394883261638 1.5475477273151474 1.1055841802375383
0.5 0.75 0.061915724892813134 0.09843504799409915 0.04159117960346897 0.13895119007704648 0.1945192991285574 0.10184446127341183 0.2021448664825846 0.2524657953990144 0.16070935270530748 1.4547904654180948 1.8169387053038242 1.1565885302327845
0.75 1.0 0.023689060238583307 0.03801533928964829 0.015788218672433928 0.054456555465823786 0.0774027474192721 0.03946580045569088 0.08122160884077012 0.10253546525378783 0.0632964263197087 1.491493689712779 1.88288562096326 1.162328865244382
1.0 1.25 0.011099244286486586 0.017974522057434106 0.007340780603047821 0.025755665118135575 0.03693593804618098 0.018525899803220506 0.039391132318620896 0.05115911457570909 0.030377388477295715 1.5294162328148946 1.98632473054194 1.1794449235910356
1.25 1.5 0.005866808284998208 0.009588232877895012 0.00385032986789664 0.013644867893033971 0.019693920289559106 0.009755301913417308 0.02069959739708494 0.026823534620299152 0.015936433182582168 1.5170243903682334 1.9658332224669763 1.1679433840996067
1.5 1.75 0.00335777985521507 0.00553835734274661 0.0021866027548984733 0.0078052063269815905 0.011320233956953387 0.005550856597261647 0.01182565804224484 0.01548012429853619 0.009081569959240053 1.5150987106343452 1.9833075065579495 1.1635272123231692
1.75 2.0 0.002031713836440348 0.0033822823900569597 0.001312711238963791 0.0047105649330779755 0.006859133231460031 0.0033340250498456315 0.007181148616427832 0.009398871799033615 0.005459641074710119 1.5244771526237146 1.9952748624764647 1.159020447074632


==> anc/Nusea_nnlojet_res/bin52.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#10.85 GeV < Q < 12.85 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 0.19479259294233298 0.309587498889547 0.13078003363686266 0.4168382094566175 0.5704571354655644 0.30920342277217255 0.5644963060932187 0.6618798970132083 0.4632245511230548 1.3542335930026317 1.587858027401141 1.1112814051449498
0.5 0.75 0.04782239756114852 0.07681285487827755 0.03182659789980165 0.10970999063871098 0.15538393942633927 0.07958349625401624 0.16332114159584404 0.20721447792922476 0.1278891155625037 1.4886624330657492 1.8887475673168956 1.165701635903506
0.75 1.0 0.01812520639404152 0.02940204038595348 0.011964014362315385 0.04248754778026169 0.06109056999593265 0.03047781354736667 0.0645822046891684 0.08375434998976071 0.0499436147329198 1.5200266445871737 1.9712681565649268 1.1754882863849805
1.0 1.25 0.008417861649747978 0.013787405999553698 0.005512043146736292 0.01991690465942862 0.028908456855142112 0.014175086055587595 0.030867076557644174 0.04056174491491969 0.0235346837516072 1.5497928561420196 2.0365486308495155 1.1816436416220897
1.25 1.5 0.004408475253678792 0.007290213712427516 0.0028636903876821463 0.010458126755638491 0.015279985428972331 0.0073959953419297135 0.01622818428329963 0.02139850615194368 0.012319706245437757 1.551729546072887 2.0461127171179765 1.1780031484888627
1.5 1.75 0.002495977552422798 0.004167492777681454 0.0016083864154240754 0.005924669402394347 0.008706976265892069 0.004166263329389602 0.00913291646536935 0.012143417692626862 0.006899582132116927 1.5415065120221645 2.049636337129515 1.1645514143504088
1.75 2.0 0.0014958270809675269 0.0025218695204434357 0.0009561350813216539 0.003542109045289964 0.005228868289316111 0.0024779404154977036 0.005463273107941572 0.0072176822725871755 0.00411529518283977 1.5423785767426417 2.0376792979269562 1.1618205792709817
2.0 2.5 0.0007585819474230533 0.0012969785992454153 0.0004792428402258939 0.0017904713337943156 0.002659664950273236 0.001243410708450145 0.0027778040876658334 0.003714901670304514 0.002081415529246152 1.5514373423556524 2.074817731056325 1.1624958690822913
2.5 3.0 0.0003299510457298855 0.0005757341034048665 0.00020492669401788501 0.0007741888388750378 0.0011589408369982038 0.0005322107662664002 0.0011814500529014125 0.0015650285068712624 0.0008840188194320616 1.5260489348027284 2.021507451780604 1.141864587865431
3.0 3.5 0.00015472038728386132 0.0002756979374957136 9.44149262088706e-05 0.00036135974453263293 0.0005455405610787017 0.00024577118068320726 0.0005482872358672898 0.0007245429455478066 0.0004086588568724024 1.5172891949445582 2.0050460974420354 1.1308920350299232



==> anc/Nusea_nnlojet_res/bin53.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#10.85 GeV < Q < 12.85 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 0.08906531178741613 0.14597251147807336 0.058280599294680706 0.2032866472028131 0.28940258414945014 0.14610174999595904 0.29670940550895825 0.37031388517420194 0.23329279409750722 1.4595617055602281 1.8216340830529352 1.1476051049469957
0.5 0.75 0.021359357141433395 0.03541665519940556 0.0138440255274165 0.05164825548333212 0.0757925891291347 0.03638691438716409 0.080072795207256 0.10382939918908522 0.060794032075425095 1.5503484959544669 2.0103176422404614 1.1770781318072687
0.75 1.0 0.007884266010177268 0.013215732042128085 0.005064882284969648 0.019459722983949452 0.028975887540048963 0.01356176700891281 0.03069253479875393 0.0411764336734002 0.023111549066472257 1.577233901226107 2.1159825197595508 1.187660743451223
1.0 1.25 0.0035705056099482077 0.006048238750760531 0.0022739578015483603 0.008871858777645136 0.013342476715104756 0.006131862792209112 0.014466229580176803 0.019782152636444297 0.010666751830429989 1.630574825720635 2.2297641488940707 1.2023130775376558
1.25 1.5 0.0018238834514772574 0.0031222299558900826 0.0011515788358782966 0.004539037304366572 0.006868443258376325 0.0031180546858267455 0.007286711970184256 0.009915230793689776 0.005400116136017188 1.605343045578059 2.184434744378788 1.1897051673979975
1.5 1.75 0.0010064290237577539 0.0017410925296147384 0.0006299720426872423 0.0025124648129980494 0.0038288906290094354 0.00171427448716974 0.004057533403231941 0.0055591346714600675 0.0029696283927816954 1.6149612851255049 2.2126219012900394 1.1819582019292547
1.75 2.0 0.0005879918667028186 0.0010281192860215809 0.0003648393229823947 0.0005908531356453148 0.002235100969380799 0.0005112509176296964 0.0014756650238929982 0.0032179982152662004 0.0012509958629882314 2.497515769771306 5.446358868437898 2.1172704137753717
2.0 2.5 0.0002876673126775048 0.0005108023461989829 0.0001762458160161149 0.0007130242864013834 0.0010999226148696451 0.0004800087033941641 0.0011279390168952013 0.0015586286238316 0.0008244281916529668 1.5819082721401856 2.1859404420822206 1.156241389495772
2.5 3.0 0.00011907716582987961 0.00021625205566702492 7.161366584809197e-05 0.00029364145715338435 0.0004573892130794932 0.00019535592444680318 0.00046780267542779406 0.0006495866192495573 0.000338905537947185 1.593108411743905 2.212176119635056 1.1541474464559573
3.0 3.5 5.30308058380593e-05 9.857488489396509e-05 3.1284363467096705e-05 0.0001302879860021161 0.00020498885477842683 8.563320954349353e-05 0.00020564012990712815 0.00028537104621953214 0.00014759957312026972 1.5783506692918579 2.1903097513142713 1.1328717071263383
3.5 4.0 2.488317638263001e-05 4.7393080045868275e-05 1.438546688956332e-05 6.104857445102644e-05 9.708064399055537e-05 3.959840695182466e-05 9.688897927039627e-05 0.0001337549514513513 6.87675330093705e-05 1.5870801266313146 2.1909594557142427 1.126439620052656
4.0 5.0 8.89265730222013e-06 1.753568033806793e-05 4.994407875777043e-06 2.1850861099038556e-05 3.531256332340615e-05 1.3896051546805905e-05 3.444569838835924e-05 4.7956860929488764e-05 2.4290000598299465e-05 1.5764000435605197 2.1947355169265563 1.1116266992044643
5.0 6.0 2.268784018918895e-06 4.722438893516105e-06 1.2174613608065134e-06 5.59933942796664e-06 9.300741490973262e-06 3.44637146668805e-06 8.86888574837715e-06 1.2350067327158414e-05 6.148708410615577e-06 1.5839164355852995 2.205629340038643 1.0981131774053634



==> anc/Nusea_nnlojet_res/bin54.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#10.85 GeV < Q < 12.85 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 0.013094453542193464 0.02275241771463747 0.008167663218792677 0.014997802290384438 0.023197574178607804 0.010133518209328018 0.03504107831998121 0.04383756592775614 0.02712837554384585 2.3364142053297465 2.9229326456624767 1.8088233874931599
0.5 0.75 0.002971047038141435 0.0052314665898539345 0.0018322265053656013 0.003824415073129153 0.0062485085657790415 0.0024920235704521737 0.00925087297210378 0.012800591404879874 0.0067814195549831926 2.418898784575356 3.347071685502582 1.7731913051567922
0.75 1.0 0.001040642005581751 0.0018559746062904016 0.0006352697599488609 0.0014112532014271984 0.002349560426084566 0.0009034800064103847 0.0034339635156114172 0.004870639042191714 0.002463320991828146 2.43327243625641 3.4512864433299733 1.7454847856763
1.0 1.25 0.0004486273134945575 0.0008102185324608926 0.0002711118379490818 0.0006312616654524742 0.0010735964930299576 0.0003980023894122345 0.001525004326506465 0.002198185007162189 0.0010749157429692487 2.4158037941578097 3.4822089277139603 1.7028053528306257
1.25 1.5 0.00021761857005551895 0.000398055185052588 0.00013018119563133187 0.0003125028735522089 0.0005385533029215125 0.00019491943489015456 0.0007408672747990591 0.0010935527354885056 0.0005242253645792584 2.370753479408517 3.499336575878907 1.6775057413725754
1.5 1.75 0.00011451303634563612 0.00021209830117370455 6.782495344280292e-05 0.00016826912398921744 0.0002949000993706625 0.00010365253047753842 0.0003888202484557251 0.0005735663542452948 0.00027460818568214205 2.310704657145778 3.408625068268903 1.6319582533735586
1.75 2.0 6.374744644223722e-05 0.000119631812354607 3.735718810567049e-05 9.52873092288227e-05 0.00017018888704588628 5.8028633577047096e-05 0.00021747284805280392 0.0003138031666860222 0.00015034914739705678 2.2822855405704154 3.2932314830347043 1.5778506982079716
2.0 2.5 2.9248244941942063e-05 5.5912814493080216e-05 1.6883560816524185e-05 7.81984216281389e-05 0.00012920045906373274 4.955644516259209e-05 0.00013434410777833243 0.0001992193111653585 9.268932746063031e-05 1.7179900179723075 2.547612944321519 1.1853094414283807
2.5 3.0 1.1023815481804026e-05 2.167159623646455e-05 6.221544214811891e-06 2.9159460746457663e-05 4.8996902962246434e-05 1.8191223715929712e-05 4.922596937870616e-05 7.212851814792367e-05 3.370298837236343e-05 1.6881645997066737 2.473588890243313 1.15581658609574
3.0 3.5 4.473716299122133e-06 9.060349751001694e-06 2.4650238509053393e-06 1.1662036442616558e-05 1.976539655562261e-05 7.18868267784012e-06 1.9629041172696418e-05 2.854759972963632e-05 1.3430939971922726e-05 1.6831572486745154 2.447908636721017 1.1516805009150948
3.5 4.0 1.9095438183391457e-06 3.988909269069952e-06 1.0259435654601807e-06 4.875592454241948e-06 8.322942058099653e-06 2.9698629437611735e-06 8.221225008662135e-06 1.2099880071210017e-05 5.575610713098372e-06 1.6862002076300209 2.4817250795198578 1.1435760403327768



==> anc/Nusea_nnlojet_res/bin62.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#12.85 GeV < Q < 16.85 GeV, 0.15 < $x_F$ < 0.35
0.25 0.5 0.060490159028955645 0.09871487384668987 0.03961617162541385 0.13623447018732107 0.1915575224645312 0.09856160446323817 0.19361116101835274 0.23347108967364594 0.15453127345482925 1.4211613312852414 1.7137446150935622 1.1343037723297948
0.5 0.75 0.014830979483277705 0.024465261902101975 0.009627398849071763 0.035618102930015653 0.051703192989644375 0.025235846551643612 0.054949861648555115 0.07163185019127974 0.042100521785330955 1.5427509364135292 2.011107956311593 1.1819978696802664
0.75 1.0 0.0056190269384490356 0.009362078663734988 0.003617664917884433 0.013785972434046457 0.0203112113898578 0.009661404409005184 0.021754731460496134 0.02868594987938457 0.016459483930746144 1.5780338720807008 2.0808071404916246 1.1939298449558091
1.0 1.25 0.0026044390916620686 0.004382598833389689 0.0016631258795471572 0.006455466913806736 0.009599752781106403 0.004487990525528663 0.010329867571688873 0.013866069838621164 0.007714675314531892 1.6001735752987438 2.1479576959746907 1.1950607783353366
1.25 1.5 0.0013618485459366415 0.0023141231420124534 0.0008626397252634825 0.003383689833036787 0.005070734081332524 0.002336650855731739 0.005401469826826922 0.007231440084029179 0.004016250615066384 1.5963253410786833 2.137146263651217 1.1869440797597832
1.5 1.75 0.0007702263541590494 0.0013218980245698515 0.00048387931123156547 0.0019168767955255442 0.0028897340398636247 0.0013154628709079114 0.003079036518744585 0.0041939147153697166 0.002278272201884946 1.60627773570623 2.187889553026742 1.1885334556727831
1.75 2.0 0.00046029399415073875 0.0007980323137727618 0.0002867503362265104 0.0011445260139911187 0.0017345664614808708 0.0007810611300386678 0.0018355974757102134 0.002499526426720661 0.0013546009570393142 1.603805814172134 2.183896561690608 1.183547547613737
2.0 2.5 0.00023321080218558637 0.00041030543261128265 0.00014352427576517522 0.0005794398704740671 0.0008854197670115264 0.0003920381884858227 0.0009202684521756803 0.001254191633545134 0.0006772225887123607 1.588203537707485 2.1644897036840436 1.1687538659676506
2.5 3.0 0.00010114998709014208 0.00018180696824643497 6.115097232045178e-05 0.0002506104683491384 0.00038698392549970604 0.00016755999868428394 0.0003990340046845459 0.0005483297828140129 0.0002910955432305004 1.5922479508263438 2.187976369965944 1.1615458250728783



==> anc/Nusea_nnlojet_res/bin63.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#12.85 GeV < Q < 16.85 GeV, 0.35 < $x_F$ < 0.55
0.25 0.5 0.026798926810680933 0.04508984044442852 0.017119241060359367 0.06426789006779822 0.0940201568064078 0.045099880117821324 0.09704164932637588 0.12363268893165424 0.07474060694905052 1.5099554260145087 1.9237085393846014 1.1629541108351977
0.5 0.75 0.006372501037082839 0.01084825072967576 0.004031967821694006 0.016129894498212522 0.02429610547771723 0.011103775127455024 0.02596819061329021 0.03496625982474077 0.01927576990653899 1.609941752326275 2.167792221369808 1.1950338490233205
0.75 1.0 0.0023439503137664746 0.004033752611904801 0.0014699210999776433 0.0060657911176526655 0.009257953243616272 0.004131526389921811 0.009978762756925368 0.013693608783347416 0.007316005952763049 1.6450884251330669 2.2575140682797787 1.206109114353115
1.0 1.25 0.0010586212836190953 0.0018412750548456498 0.0006580964586334773 0.002755243761326674 0.004245866821111565 0.0018614407418916647 0.004558649110823156 0.00629509923321619 0.0033262949668146236 1.6545356802216753 2.2847703428552704 1.2072597762504262
1.25 1.5 0.0005373519321757013 0.0009447607136644396 0.000331108380031005 0.001402282883826001 0.00217761644130174 0.0009405412676362657 0.002347765859062733 0.003311873164001878 0.0016884174500576149 1.6742455364334676 2.361772508386991 1.204049104165717
1.5 1.75 0.00029597090530613767 0.0005260840325844318 0.00018076671013040574 0.0007718907189404376 0.0012058207737571565 0.0005145592279545551 0.0012690137195635691 0.0017521895067533356 0.0009157209954886097 1.6440328772258392 2.26999685805076 1.1863350251776648
1.75 2.0 0.00017205754887937897 0.0003092247834017343 0.00010414180358024163 0.0004490989898016181 0.0007069314453781953 0.00029721056346552533 0.0007447294304515043 0.0010558708295528157 0.000531451901262395 1.6582745616517105 2.3510870732958646 1.1833736288232464
2.0 2.5 8.354207244922927e-05 0.00015257781136203335 4.989844291755512e-05 0.0002179454652254766 0.00034597966000637616 0.00014298446214609824 0.0003622027549601475 0.0005164227530066373 0.0002573362540199664 1.6618962665060675 2.3695044651301624 1.1807369047744942
2.5 3.0 3.415996070875353e-05 6.389790397765258e-05 2.0006586745244816e-05 8.867415889061833e-05 0.00014248586579244216 5.7388566882150434e-05 0.00014647224779377628 0.00020837014135037803 0.00010353928486938738 1.6518030689690923 2.349840629527792 1.1676376315799684
3.0 3.5 1.5061537000412907e-05 2.8895162185052125e-05 8.639247399441094e-06 3.9104246155943946e-05 6.366857921038828e-05 2.4941486179961155e-05 6.371488025402948e-05 9.084664963789924e-05 4.476226868112968e-05 1.6293596352667357 2.3231914323475666 1.1446907454147586



==> anc/Nusea_nnlojet_res/bin64.dat <==
#pT_low  |  pT_high  | sig_LO | sig_LO_err_up | sig_LO_err_down | sig_NLO | sig_NLO_err_up | sig_NLO_err_down | sig_NNLO | sig_NNLO_err_up | sig_NNLO_err_down | K_NNLO/NLO | K_err_up | K_err_down
#12.85 GeV < Q < 16.85 GeV, 0.55 < $x_F$ < 0.80
0.25 0.5 0.003217147003833866 0.005722120342196106 0.0019609632535785983 0.006024215740580414 0.009834194814792741 0.003937048547840364 0.011819383906926833 0.01651117807740968 0.00859883351087814 1.961978855987663 2.740801257529147 1.427378082254682
0.5 0.75 0.0007244113623133578 0.0013084072426137292 0.0004363777369216174 0.0014010080569125235 0.0022961706196504175 0.0009029299853824694 0.0028664428082422915 0.004081554800092858 0.0020245534898772474 2.045985955683385 2.913298592363272 1.445069127110421
0.75 1.0 0.00025053243056679536 0.0004583516901199299 0.00014946818454939195 0.0004994703205302325 0.0008442790132768915 0.000318056546849411 0.0010447059858045792 0.0015535546739787252 0.0007349824493783753 2.0916277561708374 3.1104043826457755 1.4715237706178932
1.0 1.25 0.00010736975180641206 0.00019868816005219785 6.335593362037504e-05 0.0002173072483432638 0.0003697693238762116 0.00013651363317352037 0.0004559374230513043 0.0006738394366426616 0.0003165248190919614 2.098123401438936 3.1008603798537284 1.4565773645615865
1.25 1.5 5.140651321899585e-05 9.646932932925625e-05 3.003807817826192e-05 0.00010689382004352471 0.00018552972912685205 6.58616192914629e-05 0.00022149684762525008 0.0003350053104937794 0.00015111641609577307 2.0721202360909325 3.134000734161927 1.4137058254091952
1.5 1.75 2.6905025916433774e-05 5.108510707019978e-05 1.554436607363734e-05 5.512359711242409e-05 9.584597472760995e-05 3.398965013803962e-05 0.00011356175161093134 0.0001683978018757763 7.763777791544765e-05 2.0601295553939116 3.0549131532967717 1.4084309076765453
1.75 2.0 1.4753554585060759e-05 2.8470429615479632e-05 8.429801023811163e-06 3.091836903024369e-05 5.5648595885047224e-05 1.871909117534791e-05 6.395454818631232e-05 9.840960052615352e-05 4.3155192033500215e-05 2.0684968254228853 3.182884596205296 1.3957784122211208
2.0 2.5 6.6913245866243165e-06 1.3166209315839872e-05 3.7611622569855965e-06 1.8567392075535843e-05 3.177454745030896e-05 1.1443148995483484e-05 3.311828710149229e-05 5.066820500589885e-05 2.20961408902206e-05 1.7836800648556628 2.7288810835560815 1.190050859072136


